Walks on chains

We discuss a couple of examples of Markov chains. This note is written primarily for school students; it is based on a lecture given by the first author at a Math Circle at NAS (www.assagames.com/nas).

==> pics/geogebra_javascript.js <==
function ggbOnInit() {}
